Weaving the Exotic Web

String and M-theory contain a family of branes forming U-duality multiplets. In particular, standard branes with codimension higher than or equal to two, can be explicitly found as supergravity solutions. However, whether domain-wall branes and space-filling branes can be found as supergravity solutions is still unclear. In this paper, we firstly provide a full list of exotic branes in type II string theory or M-theory compactified to three or higher dimensions. We show how to systematically obtain backgrounds of exotic domain-wall branes and space-filling branes as solutions of the double field theory or the exceptional field theory. Such solutions explicitly depend on the winding coordinates and cannot be given as solutions of the conventional supergravity theories. However, as the domain-wall solutions depend linearly on the winding coordinates, we describe them as solutions of deformed supergravities such as the Romans massive IIA supergravity or lower-dimensional gauged supergravities. We establish explicit relations among the domain-wall branes, the mixed-symmetry potentials, the locally non-geometric fluxes, and deformed supergravities.

==> anc/exotic-list.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    148160,       3736]
NotebookOptionsPosition[    147253,       3714]
NotebookOutlinePosition[    147611,       3730]
CellTagsIndexPosition[    147568,       3727]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["How to use:",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\nAfter choosing the ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["U-duality group (Enn)",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[", ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["theory (THEORY)",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[", ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["multiplet (pp)",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[", and ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["the initial brane (Initial) of the theory you have choosen",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[", please evaluate below.\nIf the message \"",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Evaluate below!",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\" appeared, please evaluate the next cell. ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Then, branes in the same duality orbit are surveyed",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["!",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["  ",
  FontFamily->"Segoe UI Emoji",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Input",
 PageWidth->Infinity,
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{{3.737334872101424*^9, 3.737334952546294*^9}, {
  3.737334987368183*^9, 3.7373350561911554`*^9}, {3.737335128280421*^9, 
  3.737335285307542*^9}, {3.737335329546228*^9, 3.737335366558257*^9}, {
  3.737335410658337*^9, 3.7373354280239296`*^9}, {3.7373354741825047`*^9, 
  3.737335503711551*^9}, {3.7373355482025533`*^9, 3.7373355876161704`*^9}, {
  3.7373356336162095`*^9, 3.7373356700209656`*^9}, {3.7373357166102896`*^9, 
  3.737335717221655*^9}, {3.7373358135022078`*^9, 3.737335834369437*^9}, {
  3.7373359243433666`*^9, 3.7373359297219563`*^9}, {3.7373360118882504`*^9, 
  3.737336050021285*^9}, {3.7373361998786073`*^9, 3.7373362127621284`*^9}, {
  3.737336325624529*^9, 
  3.7373363530053415`*^9}},ExpressionUUID->"c1234c61-6fdf-4096-85ef-\
f214c938082c"],

Cell[BoxData[{
 StyleBox[
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}],
  Background->GrayLevel[0.85]], "\n", 
 RowBox[{
  StyleBox[
   RowBox[{"Enn", "=", "8"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"n", " ", "of", " ", 
     SubscriptBox["E", 
      RowBox[{"n", 
       RowBox[{"(", "n", ")"}]}]]}], " ", "*)"}],
   FontSize->14], "\n", 
  StyleBox[
   RowBox[{"THEORY", "=", "0"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      StyleBox[
       RowBox[{"M", "-", "theory"}],
       FontSize->18], 
      StyleBox["\[Rule]",
       FontSize->18], " ", 
      StyleBox["0",
       FontSize->18]}], 
     StyleBox[",",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      StyleBox["IIA",
       FontSize->18], 
      StyleBox["\[Rule]",
       FontSize->18], " ", 
      StyleBox["1",
       FontSize->18]}], 
     StyleBox[",",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      StyleBox[
       RowBox[{"or", " ", "IIB"}],
       FontSize->18], 
      StyleBox["\[Rule]",
       FontSize->18], " ", 
      StyleBox["2",
       FontSize->18]}]}], " ", "*)"}],
   FontSize->14], "\n", 
  StyleBox[
   RowBox[{"pp", "=", "1"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox["(*",
    FontSize->14], 
   StyleBox[" ",
    FontSize->14], 
   StyleBox[
    RowBox[{"pp", "-", 
     RowBox[{"brane", " ", "multiplet"}]}],
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["*)",
    FontSize->18]}], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"Initial", "=", 
    RowBox[{"{", "2", "}"}]}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox[
    StyleBox[
     RowBox[{"(", 
      StyleBox["*",
       FontSize->14]}]],
    FontSize->14], 
   StyleBox[" ",
    FontSize->14], 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"Initial", " ", 
       RowBox[{"brane", ":", " ", 
        RowBox[{"P", " ", 
         RowBox[{"(", 
          RowBox[{"pp", "-", "wave"}], ")"}]}]}]}],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["\[Rule]",
      FontSize->18], " ", 
     StyleBox[
      RowBox[{"{", "0", "}"}],
      FontSize->18]}], 
    StyleBox[",",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox[
      RowBox[{
       TemplateBox[{"b","n",RowBox[{"(", 
           RowBox[{
             SubscriptBox["c", "s"], ",", "...", ",", 
             SubscriptBox["c", "2"]}], ")"}]},
        "Subsuperscript"], "-", 
       RowBox[{"brane", " ", "in", " ", "M"}], "-", "theory"}],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["\[Rule]",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      StyleBox["{",
       FontSize->18], 
      RowBox[{
       StyleBox["b",
        FontSize->18], 
       StyleBox[",",
        FontSize->18], 
       SubscriptBox[
        StyleBox["c",
         FontSize->18], "s"], 
       StyleBox[",",
        FontSize->18], 
       StyleBox["...",
        FontSize->18], 
       StyleBox[",",
        FontSize->18], 
       SubscriptBox[
        StyleBox["c",
         FontSize->18], "2"]}], 
      StyleBox["}",
       FontSize->18]}]}], 
    StyleBox[",",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox[
      RowBox[{
       TemplateBox[{"b","n",RowBox[{"(", 
           RowBox[{
             SubscriptBox["c", "s"], ",", "...", ",", 
             SubscriptBox["c", "2"]}], ")"}]},
        "Subsuperscript"], "-", 
       RowBox[{"brane", " ", "in", " ", "type", " ", "II"}]}],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox["\[Rule]",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      StyleBox["{",
       FontSize->18], 
      RowBox[{
       StyleBox["b",
        FontSize->18], 
       StyleBox[",",
        FontSize->18], 
       SubscriptBox[
        StyleBox["c",
         FontSize->18], "s"], 
       StyleBox[",",
        FontSize->18], 
       StyleBox["...",
        FontSize->18], 
       StyleBox[",",
        FontSize->18], 
       SubscriptBox[
        StyleBox["c",
         FontSize->18], "2"], 
       StyleBox[",",
        FontSize->18], 
       StyleBox["n",
        FontSize->18]}], 
      StyleBox["}",
       FontSize->18]}]}]}], 
   StyleBox[" ",
    FontSize->14], 
   StyleBox["*)",
    FontSize->14]}], "\n", 
  StyleBox[
   RowBox[{"dim", "=", 
    RowBox[{"Enn", "-", "1"}]}],
   Background->GrayLevel[0.85]], 
  StyleBox[";",
   Background->GrayLevel[0.85]], 
  StyleBox[
   RowBox[{
    RowBox[{"BRANE", "[", "x_", "]"}], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       StyleBox["x",
        Background->GrayLevel[0.85]], 
       StyleBox["==",
        Background->GrayLevel[0.85]], 
       RowBox[{"{", "0", "}"}]}], ",", "\"\<-wave\>\"", ",", 
      "\"\<-brane\>\""}], "]"}]}],
   Background->GrayLevel[0.85]], 
  StyleBox[";",
   Background->GrayLevel[0.85]], 
  StyleBox[
   RowBox[{"THEo", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<M\>\"", ",", "\"\<IIA\>\"", ",", "\"\<IIB\>\""}], "}"}]}],
   Background->GrayLevel[0.85]], 
  StyleBox[";",
   Background->GrayLevel[0.85]], 
  StyleBox[
   RowBox[{"THEo", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<M\>\"", ",", "\"\<IIA\>\"", ",", "\"\<IIB\>\""}], "}"}]}],
   Background->GrayLevel[0.85]], 
  StyleBox[";",
   Background->GrayLevel[0.85]], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"BraneName", "[", "Theory_", "]"}], "[", "brane_", "]"}],
    Background->GrayLevel[0.85]], 
   StyleBox[":=",
    Background->GrayLevel[0.85]], 
   RowBox[{
    StyleBox["If",
     Background->GrayLevel[0.85]], 
    StyleBox["[",
     Background->GrayLevel[0.85]], 
    RowBox[{
     StyleBox[
      RowBox[{"Theory", "\[Equal]", "0"}],
      Background->GrayLevel[0.85]], 
     StyleBox[",",
      Background->GrayLevel[0.85]], 
     StyleBox[
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"brane", "\[Equal]", 
           RowBox[{"{", "0", "}"}]}], ",", "\"\<pp\>\"", ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"brane", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", "brane", "]"}], "+", "1"}]}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "2"}], ",", 
          RowBox[{"Subsuperscript", "[", 
           RowBox[{
            RowBox[{"brane", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", "brane", "]"}], "+", "1"}], ",", 
            RowBox[{"brane", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"Subsuperscript", "[", 
           RowBox[{
            RowBox[{"brane", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", "brane", "]"}], "+", "1"}], ",", " ", 
            RowBox[{"Delete", "[", 
             RowBox[{"brane", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
      Background->GrayLevel[0.85]], 
     StyleBox[",",
      Background->GrayLevel[0.85]], 
     RowBox[{
      StyleBox["If",
       Background->GrayLevel[0.85]], 
      StyleBox["[",
       Background->GrayLevel[0.85]], 
      RowBox[{
       StyleBox[
        RowBox[{"Or", "[", 
         RowBox[{
          RowBox[{"Theory", "\[Equal]", "1"}], ",", 
          RowBox[{"Theory", "\[Equal]", "2"}]}], "]"}],
        Background->GrayLevel[0.85]], 
       StyleBox[",",
        Background->GrayLevel[0.85]], 
       RowBox[{
        StyleBox["If",
         Background->GrayLevel[0.85]], 
        StyleBox["[",
         Background->GrayLevel[0.85]], 
        RowBox[{
         StyleBox[
          RowBox[{
           RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "1"}],
          Background->GrayLevel[0.85]], 
         StyleBox[",",
          Background->GrayLevel[0.85]], 
         RowBox[{
          StyleBox["If",
           Background->GrayLevel[0.85]], 
          StyleBox["[",
           Background->GrayLevel[0.85]], 
          RowBox[{
           RowBox[{
            StyleBox["brane",
             Background->GrayLevel[0.85]], 
            StyleBox["\[Equal]",
             Background->GrayLevel[0.85]], 
            RowBox[{"{", "0", "}"}]}], ",", "\"\<pp\>\"", ",", 
           StyleBox[
            RowBox[{
            "Print", "[", "\"\<Please type the initial brane correctly.\>\"", 
             "]"}],
            Background->GrayLevel[0.85]]}], 
          StyleBox["]",
           Background->GrayLevel[0.85]]}], 
         StyleBox[",",
          Background->GrayLevel[0.85]], 
         StyleBox[
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "2"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"brane", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"brane", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "2"}], ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"brane", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"brane", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "brane", "]"}], "\[Equal]", "3"}], 
                ",", 
                RowBox[{"Subsuperscript", "[", 
                 RowBox[{
                  RowBox[{"brane", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"brane", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"brane", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"Subsuperscript", "[", 
                 RowBox[{
                  RowBox[{"brane", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"brane", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", 
                  RowBox[{"Delete", "[", 
                   RowBox[{"brane", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], 
               "]"}]}], "]"}]}], "]"}],
          Background->GrayLevel[0.85]]}], 
        StyleBox["]",
         Background->GrayLevel[0.85]]}], 
       StyleBox[",",
        Background->GrayLevel[0.85]], 
       StyleBox[
        RowBox[{
        "Print", "[", 
         "\"\<Theory should be 0 (M-theory), 1 (type IIA), or 2 (type IIB).\>\
\"", "]"}],
        Background->GrayLevel[0.85]]}], 
      StyleBox["]",
       Background->GrayLevel[0.85]]}]}], 
    StyleBox["]",
     Background->GrayLevel[0.85]]}]}]}], "\n", 
 StyleBox[
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"0", "\[LessEqual]", "THEORY", "\[LessEqual]", "2"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"pp", ">", 
       RowBox[{"Initial", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<pp cannot be greater than \>\"", ",", "18", ",", "Red"}], 
          "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Initial", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "18", ",", "Red"}], "]"}], 
         ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\< for this object.\>\"", ",", "18", ",", "Red"}], 
          "]"}]}], "]"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Please do not proceed further!!\>\"", ",", "18", ",", "Red"}], 
         "]"}], "]"}], ";"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Or", "[", 
         RowBox[{
          RowBox[{"And", "[", 
           RowBox[{
            RowBox[{"THEORY", "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"dim", "+", "1", "-", 
              RowBox[{"Total", "[", "Initial", "]"}], "+", "pp"}], 
             "\[GreaterEqual]", "0"}]}], "]"}], ",", 
          RowBox[{"And", "[", 
           RowBox[{
            RowBox[{"Or", "[", 
             RowBox[{
              RowBox[{"THEORY", "\[Equal]", "1"}], ",", 
              RowBox[{"THEORY", "\[Equal]", "2"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"dim", "-", 
              RowBox[{"Total", "[", 
               RowBox[{"Drop", "[", 
                RowBox[{"Initial", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], "+", "pp"}], 
             "\[GreaterEqual]", "0"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", "THEORY", "\[LessEqual]", "2"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Search for \>\"", ",", "18"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"pp", ",", "18", ",", "Red"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<-brane multiplet\>\"", ",", "18", ",", "Red"}], 
              "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< of \>\"", ",", "18"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<E\>\"", ",", "Enn"}], "]"}], ",", "18", ",", 
               "Blue"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< EFT\>\"", ",", "18", ",", "Blue"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< starting from the \>\"", ",", "18"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"BraneName", "[", "THEORY", "]"}], "[", "Initial", 
                "]"}], ",", "18", ",", "Red"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"BRANE", "[", "Initial", "]"}], ",", "18", ",", 
               "Red"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\< in \>\"", ",", "18", ",", "Red"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"THEo", "[", 
                 RowBox[{"[", 
                  RowBox[{"THEORY", "+", "1"}], "]"}], "]"}], 
                "\"\<-theory!\>\""}], ",", "18", ",", "Red"}], "]"}]}], "]"}],
            ";", 
           RowBox[{"Print", "[", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Evaluate below!\>\"", ",", "18", ",", "Blue"}], 
             "]"}], "]"}], ";"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Torus is too small for this object.\>\"", ",", "18", ",", 
            "Red"}], "]"}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Do not proceed further!!\>\"", ",", "18", ",", "Red"}], "]"}],
           "]"}], ";"}]}], "]"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Theory should be 0 (M-theory), 1 (type IIA), or 2 (type \
IIB).\>\"", ",", "18", ",", "Red"}], "]"}], "]"}], ";;", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Do not proceed further!!\>\"", ",", "18", ",", "Red"}], 
        "]"}], "]"}]}], ";"}]}], "]"}],
  Background->GrayLevel[0.85]]}], "Code",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 InitializationCell->False,
 CellChangeTimes->{{3.725368356078142*^9, 3.7253683591406536`*^9}, {
   3.725419164025055*^9, 3.725419166362605*^9}, {3.7254193783839884`*^9, 
   3.7254193966342306`*^9}, 3.7254197274013815`*^9, {3.7254202499114437`*^9, 
   3.725420267787377*^9}, {3.725420304994981*^9, 3.725420380256299*^9}, {
   3.7254205926763525`*^9, 3.7254206435945835`*^9}, {3.725420691118145*^9, 
   3.7254206917275295`*^9}, {3.727069295342698*^9, 3.7270693227626657`*^9}, {
   3.727069364663167*^9, 3.727069403716091*^9}, {3.727069573989958*^9, 
   3.7270696007101383`*^9}, 3.727069801269997*^9, {3.727070006081769*^9, 
   3.7270703400321565`*^9}, {3.727070377222062*^9, 3.727070379964384*^9}, {
   3.727070473571371*^9, 3.7270705542149*^9}, {3.7270706256178474`*^9, 
   3.72707067134449*^9}, {3.7270707102168984`*^9, 3.7270707241370354`*^9}, {
   3.727070972266107*^9, 3.7270711461265106`*^9}, {3.7270711844915695`*^9, 
   3.727071287284047*^9}, {3.727071363915904*^9, 3.727071404796627*^9}, {
   3.727071436165103*^9, 3.727071488032079*^9}, {3.727071609541319*^9, 
   3.727071643649026*^9}, {3.7270716803095503`*^9, 3.7270717136332254`*^9}, {
   3.727071776330988*^9, 3.727071811191725*^9}, {3.727071860853836*^9, 
   3.727072023113508*^9}, {3.7270721148736095`*^9, 3.7270721190537024`*^9}, {
   3.7270721707151594`*^9, 3.727072250537504*^9}, {3.727072291507494*^9, 
   3.7270723101942067`*^9}, {3.727072382438388*^9, 3.7270724133857155`*^9}, {
   3.7270724974944353`*^9, 3.7270725750688257`*^9}, {3.7270726203653245`*^9, 
   3.727072658390479*^9}, {3.7270783954426885`*^9, 3.7270785127324266`*^9}, {
   3.7270785806787987`*^9, 3.7270786431077423`*^9}, {3.727078733970189*^9, 
   3.7270787508468466`*^9}, {3.7270788636907635`*^9, 3.7270788939444475`*^9}, 
   3.727078998595008*^9, {3.727079695964865*^9, 3.7270797210669146`*^9}, {
   3.7270797549107914`*^9, 3.7270798207175417`*^9}, {3.7270798544473944`*^9, 
   3.727080086338931*^9}, {3.727080121800215*^9, 3.727080142389666*^9}, {
   3.7270801741301155`*^9, 3.7270803704989786`*^9}, {3.727080406029625*^9, 
   3.727080427313328*^9}, {3.7270829825343757`*^9, 3.7270829855513453`*^9}, {
   3.7270830181164484`*^9, 3.7270830221478124`*^9}, {3.7270831137252336`*^9, 
   3.7270831619186993`*^9}, {3.7270831920958967`*^9, 3.727083211520223*^9}, {
   3.7270832436830997`*^9, 3.727083318790804*^9}, {3.7270844960994415`*^9, 
   3.7270844975994606`*^9}, {3.7270845818970146`*^9, 
   3.7270845890552044`*^9}, {3.72708488511004*^9, 3.727084887203768*^9}, 
   3.7270849376123486`*^9, {3.727085371525778*^9, 3.727085500108118*^9}, {
   3.7270855931861525`*^9, 3.7270856092668867`*^9}, {3.727085847483412*^9, 
   3.7270858920886965`*^9}, {3.727085967234601*^9, 3.7270859869716787`*^9}, {
   3.727086022945119*^9, 3.727086047043295*^9}, {3.727086107946209*^9, 
   3.7270861941605325`*^9}, {3.7270862381492414`*^9, 3.727086358795957*^9}, {
   3.7270864830637856`*^9, 3.7270865364140325`*^9}, {3.727086567730322*^9, 
   3.7270865900481286`*^9}, {3.727086634340173*^9, 3.727086766788225*^9}, {
   3.7270868089202642`*^9, 3.7270869185798974`*^9}, {3.72708697232946*^9, 
   3.7270870266980333`*^9}, 3.727087114272436*^9, {3.727087152802318*^9, 
   3.7270872021700706`*^9}, {3.7270872433179774`*^9, 
   3.7270872466930785`*^9}, {3.7270873447235374`*^9, 3.727087411326514*^9}, 
   3.727087639355687*^9, 3.727087687113787*^9, {3.727087725199153*^9, 
   3.7270878838374715`*^9}, {3.7271337707104983`*^9, 
   3.7271338021180496`*^9}, {3.7271338917003613`*^9, 
   3.7271339459276133`*^9}, {3.727133991561983*^9, 3.727134016097252*^9}, {
   3.7271341623673887`*^9, 3.7271341810530972`*^9}, {3.7271342137059603`*^9, 
   3.7271343638032503`*^9}, {3.7271344033935423`*^9, 
   3.7271344611441994`*^9}, {3.727134508739814*^9, 3.7271345739412622`*^9}, {
   3.727134629334594*^9, 3.727134648228888*^9}, {3.7271354703047533`*^9, 
   3.7271354839330077`*^9}, {3.727135532975475*^9, 3.7271355442905717`*^9}, {
   3.727135592342373*^9, 3.7271356022286997`*^9}, {3.7271357246528225`*^9, 
   3.727135737740666*^9}, 3.727135798891342*^9, {3.727135865770252*^9, 
   3.727135885693224*^9}, {3.7271359482155733`*^9, 3.7271360089080315`*^9}, {
   3.72713603960108*^9, 3.7271360396020823`*^9}, {3.7271360758996696`*^9, 
   3.727136331253966*^9}, {3.727136362006774*^9, 3.7271363848525486`*^9}, {
   3.727138429925043*^9, 3.72713843249889*^9}, 3.727398364084035*^9, {
   3.7273984799873238`*^9, 3.7273985630646305`*^9}, 3.7273986333785343`*^9, 
   3.727400583755743*^9, {3.7274008581057615`*^9, 3.727400874814543*^9}, 
   3.727425108229411*^9, 3.737333232631685*^9, {3.7373332728332157`*^9, 
   3.7373332734076796`*^9}, {3.7373337174265027`*^9, 3.737333838558031*^9}, {
   3.7373339027713575`*^9, 3.7373341158834944`*^9}, {3.737334162295396*^9, 
   3.737334164169389*^9}, {3.737334261181983*^9, 3.7373342877349787`*^9}, {
   3.737334471946411*^9, 3.737334857087573*^9}, {3.7373358607179832`*^9, 
   3.737335865523134*^9}, {3.737336102887951*^9, 3.7373361310017786`*^9}, {
   3.7373364090575333`*^9, 3.737336455428541*^9}, {3.7373365402896013`*^9, 
   3.737336540753361*^9}, {3.7373411609197845`*^9, 3.737341163594632*^9}, 
   3.737341776913906*^9, {3.7373418677330465`*^9, 3.7373418851185603`*^9}, 
   3.7373419546793013`*^9, 3.737342108835518*^9, {3.73734223665627*^9, 
   3.737342261737208*^9}, {3.737342335481022*^9, 3.7373423515381136`*^9}, {
   3.7373456211929235`*^9, 
   3.737345622092517*^9}},ExpressionUUID->"5ee31ce2-6c4c-4cf3-b92c-\
6657c3ffd75e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MtoIIA", "[", "x_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"x", ",", "dim"}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "3"}], ")"}], "*", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"dim", "+", "2"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"dim", "+", "2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", "1", "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"revM", "[", "x_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"revII", "[", "x_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ini", "[", 
    RowBox[{"Theory_", ",", "p_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Theory", "===", "0"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"x", "==", 
       RowBox[{"{", "0", "}"}]}], ",", 
      RowBox[{"MtoIIA", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", "Enn"}], "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"MtoIIA", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"dim", "+", "1", "-", 
            RowBox[{"Total", "[", "x", "]"}], "+", "p"}]}], "]"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"revM", "[", "x", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", "1"}], "]"}], "*", "p"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], "]"}], ",",
          "\n", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ConstantArray", "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"revM", "[", "x", "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], "]"}], 
            "]"}], "+", "1"}], "}"}]}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Theory", "===", "1"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"x", "==", 
         RowBox[{"{", "0", "}"}]}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "Enn"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"dim", "-", 
             RowBox[{"Total", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"x", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], "+", "p"}]}], "]"}], ",", 
          "\n", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"i", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"revII", "[", "x", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "1"}], "]"}], "*", "p"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{
                RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"revII", "[", "x", "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], 
               "]"}], "]"}], "]"}], "+", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Theory", "===", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x", "==", 
           RowBox[{"{", "0", "}"}]}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}], ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", "Enn"}], "]"}], ",", 
            RowBox[{"{", "0", "}"}]}], "]"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"dim", "-", 
               RowBox[{"Total", "[", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "]"}], "+", "p"}]}], "]"}], 
            ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ConstantArray", "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"revII", "[", "x", "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{
                   RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", "1"}], "]"}], "*", "p"}]}]}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "}"}], ",", "\n", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Total", "[", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"i", ",", 
                    RowBox[{
                    RowBox[{"revII", "[", "x", "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], 
                 "]"}], "]"}], "]"}], "+", "1"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Init", "=", 
   RowBox[{
    RowBox[{"Ini", "[", 
     RowBox[{"THEORY", ",", "pp"}], "]"}], "[", "Initial", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "i_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"x", ",", 
      RowBox[{"i", "-", "1"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", "i", "}"}]}], "]"}]}], "+", 
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Take", "[", 
     RowBox[{"x", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"dim", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"dim", "+", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", "i", "}"}]}], "]"}]}], "+", 
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], "+", "1"}], ",", "2"}], "]"}], 
     "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"S", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "==", "0"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", "dim"}], "]"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Take", "[", 
         RowBox[{"x", ",", 
          RowBox[{"{", 
           RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{"x", ",", 
          RowBox[{"{", 
           RowBox[{"dim", "+", "2"}], "}"}]}], "]"}], "/", "2"}]}], ",", 
      RowBox[{"Take", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "2"}]}], "]"}]}], "]"}], ",", "Nothing"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BraneAll", "[", "1", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "Init", "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", "i", "]"}], "[", "Init", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"S", "[", "Init", "]"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BraneAll", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"BraneAll", "[", "i", "]"}], "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"BraneAll", "[", 
       RowBox[{"i", "-", "1"}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", "kk", "]"}], "/@", 
           RowBox[{"BraneAll", "[", 
            RowBox[{"i", "-", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "dim"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{"S", "/@", 
       RowBox[{"BraneAll", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}]}], "]"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"num", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"BraneAll", "[", 
       RowBox[{"num", "+", "1"}], "]"}], "]"}], ">", 
     RowBox[{"Length", "[", 
      RowBox[{"BraneAll", "[", "num", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"BraneAll", "[", "num", "]"}], ";", 
     RowBox[{"num", "++"}]}]}], "]"}], ";", 
  RowBox[{"Fi", "=", "num"}], ";", 
  RowBox[{"AllBranes", "=", 
   RowBox[{"BraneAll", "[", "Fi", "]"}]}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"num", ",", "BraneAll"}], "]"}], ";", 
  RowBox[{"NuM", "=", 
   RowBox[{
    RowBox[{"Length", "[", "AllBranes", "]"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIAall", "=", 
   RowBox[{"Take", "[", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"AllBranes", ",", "Last"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NuM", "+", "1"}], ",", 
       RowBox[{"2", "*", "NuM"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"IIBall", "=", 
   RowBox[{"Take", "[", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"AllBranes", ",", "Last"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "NuM"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Mfunct", "[", "x_", "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"x", ",", "dim"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], ")"}], "*", 
       RowBox[{"Take", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"Take", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"dim", "+", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], ")"}], "*", 
       RowBox[{"Take", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"dim", "+", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}], "*", 
       RowBox[{"Take", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{"dim", "+", "2"}], "}"}]}], "]"}]}]}]}], "]"}]}], ";", 
  RowBox[{"Mall", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"Mfunct", "/@", "IIAall"}], ",", "Last"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IIcfun", "[", "i_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"Count", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"x", ",", "dim"}], "]"}], ",", "i"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"IIA8", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "8", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA7", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "7", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA6", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "6", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA5", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "5", "]"}], "/@", "IIAall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIA4", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "4", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA3", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "3", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA2", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "2", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIA1", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "1", "]"}], "/@", "IIAall"}]}], ";", 
  RowBox[{"IIAm1", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", 
     RowBox[{"-", "1"}], "]"}], "/@", "IIAall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIB8", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "8", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB7", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "7", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB6", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "6", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB5", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "5", "]"}], "/@", "IIBall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIB4", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "4", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB3", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "3", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB2", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "2", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIB1", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", "1", "]"}], "/@", "IIBall"}]}], ";", 
  RowBox[{"IIBm1", "=", 
   RowBox[{
    RowBox[{"IIcfun", "[", 
     RowBox[{"-", "1"}], "]"}], "/@", "IIBall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIAgslist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IIAall", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "3"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "NuM"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"IIBgslist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IIBall", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "3"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "NuM"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIAllist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IIAall", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "NuM"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"IIBllist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IIBall", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "2"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "NuM"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Mcfun", "[", "i_", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"Count", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"x", ",", 
      RowBox[{"dim", "+", "1"}]}], "]"}], ",", "i"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"MM8", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "8", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM7", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "7", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM6", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "6", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM5", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "5", "]"}], "/@", "Mall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MM4", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "4", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM3", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "3", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM2", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "2", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MM1", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", "1", "]"}], "/@", "Mall"}]}], ";", 
  RowBox[{"MMm1", "=", 
   RowBox[{
    RowBox[{"Mcfun", "[", 
     RowBox[{"-", "1"}], "]"}], "/@", "Mall"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Mlplist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mall", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "NuM"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIAcmax", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IIA8", "==", 
      RowBox[{"0", "*", "IIA8"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIA7", "==", 
        RowBox[{"0", "*", "IIA7"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIA6", "==", 
          RowBox[{"0", "*", "IIA6"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIA5", "==", 
            RowBox[{"0", "*", "IIA5"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIA4", "==", 
              RowBox[{"0", "*", "IIA4"}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIA3", "==", 
                RowBox[{"0", "*", "IIA3"}]}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIA2", "==", 
                  RowBox[{"0", "*", "IIA2"}]}], ",", "1", ",", "2", ",", 
                 "\"\<Error\>\""}], "]"}], ",", "3", ",", "\"\<Error\>\""}], 
              "]"}], ",", "4", ",", "\"\<Error\>\""}], "]"}], ",", "5", ",", 
           "\"\<Error\>\""}], "]"}], ",", "6", ",", "\"\<Error\>\""}], "]"}], 
       ",", "7", ",", "\"\<Error\>\""}], "]"}], ",", "8", ",", 
     "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIBcmax", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IIB8", "==", 
      RowBox[{"0", "*", "IIB8"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIB7", "==", 
        RowBox[{"0", "*", "IIB7"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIB6", "==", 
          RowBox[{"0", "*", "IIB6"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIB5", "==", 
            RowBox[{"0", "*", "IIB5"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIB4", "==", 
              RowBox[{"0", "*", "IIB4"}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIB3", "==", 
                RowBox[{"0", "*", "IIB3"}]}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIB2", "==", 
                  RowBox[{"0", "*", "IIB2"}]}], ",", "1", ",", "2", ",", 
                 "\"\<Error\>\""}], "]"}], ",", "3", ",", "\"\<Error\>\""}], 
              "]"}], ",", "4", ",", "\"\<Error\>\""}], "]"}], ",", "5", ",", 
           "\"\<Error\>\""}], "]"}], ",", "6", ",", "\"\<Error\>\""}], "]"}], 
       ",", "7", ",", "\"\<Error\>\""}], "]"}], ",", "8", ",", 
     "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MMcmax", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"MM8", "==", 
      RowBox[{"0", "*", "MM8"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MM7", "==", 
        RowBox[{"0", "*", "MM7"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MM6", "==", 
          RowBox[{"0", "*", "MM6"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MM5", "==", 
            RowBox[{"0", "*", "MM5"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MM4", "==", 
              RowBox[{"0", "*", "MM4"}]}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MM3", "==", 
                RowBox[{"0", "*", "MM3"}]}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MM2", "==", 
                  RowBox[{"0", "*", "MM2"}]}], ",", "1", ",", "2", ",", 
                 "\"\<Error\>\""}], "]"}], ",", "3", ",", "\"\<Error\>\""}], 
              "]"}], ",", "4", ",", "\"\<Error\>\""}], "]"}], ",", "5", ",", 
           "\"\<Error\>\""}], "]"}], ",", "6", ",", "\"\<Error\>\""}], "]"}], 
       ",", "7", ",", "\"\<Error\>\""}], "]"}], ",", "8", ",", 
     "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIAList", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IIAm1", "==", 
      RowBox[{"0", "*", "IIAm1"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIAcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"IIA1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"IIA8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IIAgslist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIAllist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIAcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"IIA1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"IIA7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"IIAgslist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIAllist", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIAcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIA1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"IIA6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"IIAgslist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIAllist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIAcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"IIA5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIAcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIAcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"IIAcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IIAcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\n", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], 
            "]"}], ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], 
        "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIAcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"IIA1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"IIA8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIA2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IIAgslist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIAllist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"IIAm1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIAcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"IIA1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"IIA7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIA2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"IIAgslist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIAllist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"IIAm1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIAcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIA1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"IIA6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIA2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"IIAgslist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIAllist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"IIAm1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIAcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"IIA5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"IIAm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIAcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIAm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIAcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIAm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"IIAcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIA2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIAm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    "\n", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IIAcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIA1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIAgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIAllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIAm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
           ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
       "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"IIBList", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IIBm1", "==", 
      RowBox[{"0", "*", "IIBm1"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIBcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"IIB1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"IIB8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IIBgslist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIBllist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIBcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"IIB1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"IIB7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"IIBgslist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIBllist", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIBcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIB1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"IIB6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"IIBgslist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIBllist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIBcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"IIB5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIBcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIBcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"IIBcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IIBcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\n", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], 
            "]"}], ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], 
        "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IIBcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"IIB1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"IIB8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIB2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IIBgslist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"IIBllist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"IIBm1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IIBcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"IIB1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"IIB7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIB2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"IIBgslist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"IIBllist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"IIBm1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IIBcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIB1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"IIB6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIB2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"IIBgslist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"IIBllist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"IIBm1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IIBcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"IIB5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"IIBm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IIBcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIBm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IIBcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIBm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"IIBcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"IIB2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIBm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    "\n", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"IIBcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIB1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"IIBgslist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"IIBllist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"IIBm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
           ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
       "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MList", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"MMm1", "==", 
      RowBox[{"0", "*", "MMm1"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MMcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"MM1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"MM8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Mlplist", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MMcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"MM1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"MM7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Mlplist", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MMcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MM1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"MM6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Mlplist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MMcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"MM5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Mlplist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MMcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MMcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"MMcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MMcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
           ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
       "\n", "\"\<Error\>\""}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MMcmax", "==", "8"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"MM1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
             RowBox[{"MM8", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM7", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM6", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM5", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM4", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM3", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MM2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mlplist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"MMm1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MMcmax", "==", "7"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"MM1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
               RowBox[{"MM7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"MM2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Mlplist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"MMm1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MMcmax", "==", "6"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MM1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                 RowBox[{"MM6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"MM2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Mlplist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"MMm1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MMcmax", "==", "5"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                   RowBox[{"MM5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"MMm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MMcmax", "==", "4"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"MMm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MMcmax", "==", "3"}], ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"MMm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"MMcmax", "==", "2"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], ",", 
                    RowBox[{"MM2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"MMm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", "\n", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MMcmax", "==", "1"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"MM1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "pp"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Mlplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"MMm1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NuM"}], "}"}]}], "]"}], ",", 
                    "\"\<Error\>\"", ",", "\"\<Error\>\""}], "]"}], ",", 
                   "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
               ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], 
           ",", "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}], ",", 
       "\"\<Error\>\""}], "]"}], ",", "\"\<Error\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Redu", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "x", "]"}], "==", "1"}], ",", "x", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "x", "]"}], ">=", "2"}], "&&", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], ">=", "3"}], "&&", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "==", "0"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "x", "]"}], ">=", "4"}], "&&", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "==", "0"}]}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "x", "]"}], ">=", "5"}], "&&", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "==", "0"}]}], ",", "\n", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "x", "]"}], ">=", "6"}], "&&", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], "==", "0"}]}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "x", "]"}], ">=", "7"}], "&&", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "7", "]"}], "]"}], "==", "0"}]}], ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "x", "]"}], ">=", "8"}], "&&", 
                   RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "==", "0"}]}], ",", 
                  RowBox[{"Drop", "[", 
                   RowBox[{"x", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "8"}], "}"}]}], "]"}], ",", 
                  RowBox[{"Drop", "[", 
                   RowBox[{"x", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "7"}], "}"}]}], "]"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"Drop", "[", 
               RowBox[{"x", ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "5"}], "}"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"Drop", "[", 
             RowBox[{"x", ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{"x", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{"x", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}], ",", "x"}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{"IIAl", ":=", 
  RowBox[{"Tally", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"IIAList", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "===", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"IIAList", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<P\>\"", ",", 
         RowBox[{"Superscript", "[", 
          RowBox[{"\"\<l\>\"", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Redu", "[", 
            RowBox[{
             RowBox[{"IIAList", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], ",", 
         "\n", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"IIAList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"IIAList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Superscript", "[", 
            RowBox[{"\"\<l\>\"", ",", 
             RowBox[{"-", 
              RowBox[{
               RowBox[{
                RowBox[{"IIAList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Redu", "[", 
              RowBox[{
               RowBox[{"IIAList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Subsuperscript", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"IIAList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"IIAList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Redu", "[", 
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
             RowBox[{"Superscript", "[", 
              RowBox[{"\"\<l\>\"", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Subsuperscript", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"IIAList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"IIAList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"Redu", "[", 
                  RowBox[{
                   RowBox[{"IIAList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], "]"}]}],
               "]"}], ",", 
             RowBox[{"Superscript", "[", 
              RowBox[{"\"\<l\>\"", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "IIAList", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\n", 
 RowBox[{"IIBl", ":=", 
  RowBox[{"Tally", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"IIBList", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "===", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"IIBList", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<P\>\"", ",", 
         RowBox[{"Superscript", "[", 
          RowBox[{"\"\<l\>\"", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Redu", "[", 
            RowBox[{
             RowBox[{"IIBList", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], ",", 
         "\n", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"IIBList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"IIBList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Superscript", "[", 
            RowBox[{"\"\<l\>\"", ",", 
             RowBox[{"-", 
              RowBox[{
               RowBox[{
                RowBox[{"IIBList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Redu", "[", 
              RowBox[{
               RowBox[{"IIBList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Subsuperscript", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"IIBList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"IIBList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Redu", "[", 
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
             RowBox[{"Superscript", "[", 
              RowBox[{"\"\<l\>\"", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Subsuperscript", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"IIBList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"IIBList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"Redu", "[", 
                  RowBox[{
                   RowBox[{"IIBList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], "]"}]}],
               "]"}], ",", 
             RowBox[{"Superscript", "[", 
              RowBox[{"\"\<l\>\"", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "IIBList", "]"}]}], "}"}]}], "]"}], 
   "]"}]}], "\n", 
 RowBox[{"Ml", ":=", 
  RowBox[{"Tally", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MList", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "===", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"MList", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", "\"\<P\>\"", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Redu", "[", 
            RowBox[{
             RowBox[{"MList", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"MList", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"MList", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Redu", "[", 
              RowBox[{
               RowBox[{"MList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], ",", 
           RowBox[{"Subsuperscript", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"MList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"MList", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Redu", "[", 
               RowBox[{
                RowBox[{"MList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Subsuperscript", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"MList", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"MList", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"Redu", "[", 
                RowBox[{
                 RowBox[{"MList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "MList", "]"}]}], "}"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{"iiA", ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\"\<Brane\>\"", ",", "\"\<Degeneracy\>\""}], "}"}], "}"}], 
     ",", 
     RowBox[{"Tally", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IIAList", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "===", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"Length", "[", 
                RowBox[{
                 RowBox[{"IIAList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", "\"\<P\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Redu", "[", 
               RowBox[{
                RowBox[{"IIAList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], 
            ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"IIAList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"IIAList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Redu", "[", 
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], 
              ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Redu", "[", 
                  RowBox[{
                   RowBox[{"IIAList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIAList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"Redu", "[", 
                   RowBox[{
                    RowBox[{"IIAList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "IIAList", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    "]"}], "]"}]}], "\n", 
 RowBox[{"iiB", ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\"\<Brane\>\"", ",", "\"\<Degeneracy\>\""}], "}"}], "}"}], 
     ",", 
     RowBox[{"Tally", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IIBList", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "===", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"Length", "[", 
                RowBox[{
                 RowBox[{"IIBList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", "\"\<P\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Redu", "[", 
               RowBox[{
                RowBox[{"IIBList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], 
            ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"IIBList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"IIBList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Redu", "[", 
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], 
              ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Redu", "[", 
                  RowBox[{
                   RowBox[{"IIBList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IIBList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"Redu", "[", 
                   RowBox[{
                    RowBox[{"IIBList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "IIBList", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    "]"}], "]"}]}], "\n", 
 RowBox[{"mM", ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\"\<Brane\>\"", ",", "\"\<Degeneracy\>\""}], "}"}], "}"}], 
     ",", 
     RowBox[{"Tally", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MList", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "===", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"Length", "[", 
                RowBox[{
                 RowBox[{"MList", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", "\"\<P\>\"", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Redu", "[", 
               RowBox[{
                RowBox[{"MList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "1"}], 
            ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"MList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"MList", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"Redu", "[", 
                 RowBox[{
                  RowBox[{"MList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "==", "2"}], 
              ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"MList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Redu", "[", 
                  RowBox[{
                   RowBox[{"MList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Subsuperscript", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"MList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MList", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{"Redu", "[", 
                   RowBox[{
                    RowBox[{"MList", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "1"}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "MList", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    "]"}], "]"}]}], "\n", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<Total number of branes connected by the Weyl reflections is \>\"", 
     ",", "18", ",", "Red"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"NuM", ",", "18", ",", "Red"}], "]"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<!\>\"", ",", "18", ",", "Red"}], "]"}]}], "]"}], "\n", 
 RowBox[{"Print", "[", 
  RowBox[{"Style", "[", 
   RowBox[{
   "\"\<For the detailed contents in M, type IIA, or type IIB theory, please \
evaluate the coomand, mM, iiA, or iiB, respectively.\>\"", ",", "18", ",", 
    "Blue"}], "]"}], "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.725079753341509*^9, 3.7250797728122783`*^9}, {
   3.725079813402216*^9, 3.7250798627815514`*^9}, {3.7250799320597477`*^9, 
   3.72508004177553*^9}, {3.725080081014875*^9, 3.7250800812053833`*^9}, {
   3.7250803293369327`*^9, 3.725080337407404*^9}, {3.725080370017108*^9, 
   3.725080446527563*^9}, {3.7250807031680207`*^9, 3.7250808118961487`*^9}, 
   3.7250808808495092`*^9, {3.7250817641995077`*^9, 3.725081764493292*^9}, {
   3.7250824499938755`*^9, 3.7250824628851566`*^9}, {3.7250827436739674`*^9, 
   3.7250827819507523`*^9}, {3.7250828654209595`*^9, 3.725082880452932*^9}, {
   3.725083585696778*^9, 3.725083586036682*^9}, {3.725083713072494*^9, 
   3.7250837150758214`*^9}, {3.7250842220999002`*^9, 
   3.7250842269227247`*^9}, {3.7250849087897263`*^9, 3.725084909053426*^9}, {
   3.725085077620706*^9, 3.7250850821597757`*^9}, {3.72509263159994*^9, 
   3.7250926321311784`*^9}, {3.725105481012452*^9, 3.7251054821531205`*^9}, {
   3.7251055447569475`*^9, 3.725105559274623*^9}, {3.7251084184242744`*^9, 
   3.7251084320357356`*^9}, {3.7251085204701476`*^9, 
   3.7251085249702015`*^9}, {3.72510858063286*^9, 3.7251085852423534`*^9}, {
   3.7251088709771233`*^9, 3.7251088714927287`*^9}, {3.7251090616241355`*^9, 
   3.7251090876131616`*^9}, {3.7251108644782286`*^9, 3.72511091886699*^9}, 
   3.72511305673899*^9, {3.725113338062163*^9, 3.7251133594237986`*^9}, {
   3.725113487206418*^9, 3.7251134990660105`*^9}, {3.7251135378965607`*^9, 
   3.725113694499197*^9}, {3.725114814185403*^9, 3.72511492504907*^9}, {
   3.725115580007428*^9, 3.7251155804449368`*^9}, {3.725146288499106*^9, 
   3.725146536030501*^9}, {3.725146678056284*^9, 3.7251467158107386`*^9}, 
   3.7251537157514277`*^9, 3.725153833748295*^9, 3.725153867215316*^9, 
   3.7251539188346205`*^9, 3.725153962922866*^9, {3.725154022401102*^9, 
   3.725154048924654*^9}, 3.7251541068066216`*^9, 3.7251542623092484`*^9, 
   3.7251543838986707`*^9, 3.725154424955886*^9, 3.7251544600933447`*^9, 
   3.725154536032339*^9, {3.7251546071275487`*^9, 3.7251546108965735`*^9}, 
   3.7251546728839507`*^9, {3.725154721719844*^9, 3.7251547511922383`*^9}, {
   3.725154792708644*^9, 3.725154816001629*^9}, {3.7251548786604724`*^9, 
   3.7251548821667995`*^9}, 3.7251549196164136`*^9, {3.7251549696204224`*^9, 
   3.7251549935831623`*^9}, {3.7251550823552923`*^9, 
   3.7251550850384293`*^9}, {3.725155160607439*^9, 3.725155164349393*^9}, {
   3.7251552017518816`*^9, 3.725155233640705*^9}, 3.725155279333245*^9, {
   3.725155319946274*^9, 3.7251553236350856`*^9}, {3.725155402140363*^9, 
   3.7251554328680983`*^9}, 3.725155479764846*^9, {3.725155670233136*^9, 
   3.7251557725844164`*^9}, {3.7251558867390604`*^9, 
   3.7251558928673615`*^9}, {3.7251559265670033`*^9, 
   3.7251559285833635`*^9}, {3.7251560421143246`*^9, 
   3.7251560764637194`*^9}, {3.7251561160309668`*^9, 3.7251561195272665`*^9}, 
   3.725156167217119*^9, {3.7251572781341105`*^9, 3.725157314245137*^9}, 
   3.725157390171097*^9, {3.7251622273058324`*^9, 3.725162230449198*^9}, 
   3.725163053915861*^9, {3.725190980309162*^9, 3.7251910040637045`*^9}, {
   3.725262178396006*^9, 3.725262199303568*^9}, {3.725262235501774*^9, 
   3.7252622798235645`*^9}, 3.725262426813213*^9, 3.725262496804227*^9, {
   3.725262560651884*^9, 3.725262562511854*^9}, 3.725263971945655*^9, {
   3.7252640256403565`*^9, 3.725264100160408*^9}, {3.725265037734335*^9, 
   3.7252650405397644`*^9}, {3.7252653352500343`*^9, 3.72526535465257*^9}, {
   3.7252654278050127`*^9, 3.725265500187379*^9}, {3.725265546597725*^9, 
   3.7252656011386747`*^9}, {3.725265697386504*^9, 3.7252657164993267`*^9}, {
   3.7252658081599016`*^9, 3.72526588101252*^9}, {3.7252659205034733`*^9, 
   3.7252659254486427`*^9}, {3.7252660054642982`*^9, 3.725266035369749*^9}, {
   3.7252661646132345`*^9, 3.725266168538695*^9}, {3.7252720603691487`*^9, 
   3.7252720674004917`*^9}, 3.7252728623621016`*^9, {3.725272907238966*^9, 
   3.7252729181153946`*^9}, {3.7252731302397676`*^9, 3.725273138116273*^9}, {
   3.7252732585059133`*^9, 3.725273261211506*^9}, {3.7252803480998535`*^9, 
   3.7252804205750465`*^9}, {3.7252805919856973`*^9, 
   3.7252805949032545`*^9}, {3.725280719632231*^9, 3.7252807438992777`*^9}, 
   3.7252857407610016`*^9, {3.725285956554308*^9, 3.725285968148209*^9}, 
   3.7253213573524685`*^9, 3.7253248920657496`*^9, 3.7253434047731647`*^9, 
   3.7253435626340537`*^9, {3.725344186091238*^9, 3.725344215077332*^9}, 
   3.725344725242659*^9, {3.7253461807316217`*^9, 3.72534622415311*^9}, {
   3.725346260245104*^9, 3.725346284575816*^9}, {3.7253475465583477`*^9, 
   3.72534755525344*^9}, {3.7253475975619907`*^9, 3.7253476200748453`*^9}, 
   3.7253476984994316`*^9, {3.7253479917170987`*^9, 3.7253480189274626`*^9}, 
   3.7253666435572224`*^9, 3.725366677215085*^9, {3.725366757872422*^9, 
   3.7253667753033524`*^9}, {3.725369286223525*^9, 3.725369395470504*^9}, {
   3.7253694554888253`*^9, 3.7253695498639402`*^9}, {3.7253696176502457`*^9, 
   3.725369651246456*^9}, {3.7253696907976427`*^9, 3.725369730020612*^9}, {
   3.7253699852689314`*^9, 3.7253701221158657`*^9}, {3.725370167789809*^9, 
   3.7253701929736633`*^9}, {3.7253702271202407`*^9, 3.7253702453079824`*^9}, 
   3.725370299701259*^9, {3.7253730553911853`*^9, 3.7253730565006027`*^9}, 
   3.7253731029461164`*^9, 3.725373178831752*^9, {3.7253733338740892`*^9, 
   3.7253733570951056`*^9}, {3.7253734026031833`*^9, 
   3.7253734212909575`*^9}, {3.7253735542461925`*^9, 
   3.7253736558769627`*^9}, {3.7253736963376236`*^9, 
   3.7253737351710167`*^9}, {3.725373770395787*^9, 3.725373784079939*^9}, 
   3.725373821629096*^9, {3.7253738802533693`*^9, 3.7253738847221785`*^9}, {
   3.725374053271308*^9, 3.7253741424403954`*^9}, {3.7253741757533374`*^9, 
   3.7253741880684805`*^9}, 3.725374394525545*^9, {3.7253744415294886`*^9, 
   3.7253744428671494`*^9}, 3.7253754511435795`*^9, 3.725416779533305*^9, {
   3.7254175840884733`*^9, 3.725417587481547*^9}, {3.7254178068435535`*^9, 
   3.725417844536667*^9}, {3.725418100754091*^9, 3.72541810458494*^9}, {
   3.7254181351672726`*^9, 3.725418139261078*^9}, {3.72541828377139*^9, 
   3.725418331896447*^9}, 3.7254183880892315`*^9, 3.725418459182437*^9, {
   3.725418951941219*^9, 3.72541895467563*^9}, {3.7254189986517115`*^9, 
   3.725419044589487*^9}, {3.7254190905002403`*^9, 3.725419091093997*^9}, 
   3.725419153993305*^9, 3.7254191849897532`*^9, {3.725423390808158*^9, 
   3.725423397434606*^9}, {3.72542364657185*^9, 3.725423695459214*^9}, {
   3.727071322200906*^9, 3.7270713228325853`*^9}, 3.7270805643516865`*^9, 
   3.727087942141323*^9, {3.7270879797809496`*^9, 3.7270879871091766`*^9}, {
   3.727088248932578*^9, 3.7270882813426113`*^9}, {3.7270883115504465`*^9, 
   3.727088349377825*^9}, 3.7270883882876816`*^9, {3.727090538542437*^9, 
   3.7270905416518745`*^9}, {3.7270906056107073`*^9, 3.727090622378767*^9}, 
   3.7270907166252675`*^9, {3.7270909893667274`*^9, 3.7270910339531374`*^9}, 
   3.7271347516309547`*^9, {3.727135066100458*^9, 3.7271350690563207`*^9}, {
   3.7271351034277563`*^9, 3.7271351099370995`*^9}, {3.7271351632669406`*^9, 
   3.7271351915853004`*^9}, {3.727135223015914*^9, 3.7271352244106236`*^9}, {
   3.7271352941661606`*^9, 3.7271354282990093`*^9}, 3.727135501626075*^9, {
   3.7271364179716654`*^9, 3.727136607022541*^9}, {3.7271367201906185`*^9, 
   3.7271368470180073`*^9}, {3.7271368783713865`*^9, 3.7271369028364964`*^9}, 
   3.727136972060647*^9, {3.727137235508475*^9, 3.7271372519020844`*^9}, {
   3.727137318568431*^9, 3.7271373389145565`*^9}, {3.7271373877625017`*^9, 
   3.7271374773919077`*^9}, {3.7271375093740144`*^9, 3.727137546472705*^9}, {
   3.7373329770073075`*^9, 3.7373330337155714`*^9}, {3.7373337174524326`*^9, 
   3.7373337174803576`*^9}, {3.737334210493514*^9, 3.7373342214741573`*^9}, 
   3.7373358607548847`*^9, {3.7373417503316216`*^9, 3.737341753386453*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[48]:=",ExpressionUUID->"842c53da-bd80-44c8-a82a-d61a367f30bc"],

Cell[BoxData["mM"], "Input",
 CellChangeTimes->{3.730528962299306*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"4ea15681-a22b-4723-95ee-7388eff6e08c"],

Cell[BoxData["iiA"], "Input",
 CellChangeTimes->{{3.7305290720550833`*^9, 3.7305290727328863`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"96ec706a-88ca-4a9c-be7a-8dbe3967bddb"],

Cell[BoxData["iiB"], "Input",
 CellChangeTimes->{{3.7305290764066525`*^9, 3.730529076862838*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"19b32b66-364b-4ee8-a5ab-02696dd99cef"]
},
WindowSize->{1571, 725},
WindowMargins->{{88, Automatic}, {111, Automatic}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670812\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2809, 86, 96, "Input",ExpressionUUID->"c1234c61-6fdf-4096-85ef-f214c938082c"],
Cell[3370, 108, 22026, 601, 163, "Code",ExpressionUUID->"5ee31ce2-6c4c-4cf3-b92c-6657c3ffd75e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 InitializationCell->False],
Cell[25399, 711, 121338, 2989, 1599, "Code",ExpressionUUID->"842c53da-bd80-44c8-a82a-d61a367f30bc",
 InitializationCell->False],
Cell[146740, 3702, 149, 2, 28, "Input",ExpressionUUID->"4ea15681-a22b-4723-95ee-7388eff6e08c"],
Cell[146892, 3706, 178, 2, 28, "Input",ExpressionUUID->"96ec706a-88ca-4a9c-be7a-8dbe3967bddb"],
Cell[147073, 3710, 176, 2, 28, "Input",ExpressionUUID->"19b32b66-364b-4ee8-a5ab-02696dd99cef"]
}
]
*)


